Detection of Phosphorus, Sulphur, and Zinc in the Carbon-Enhanced Metal-Poor Star BD+44 493

The carbon-enhanced metal-poor star BD+44 493 ([Fe/H]=-3.9) has been proposed as a candidate second-generation star enriched by metals from a single Pop III star. We report the first detections of P and S and the second detection of Zn in any extremely metal-poor carbon-enhanced star, using new spectra of BD+44 493 collected by the Cosmic Origins Spectrograph on the Hubble Space Telescope. We derive [P/Fe]=-0.34 +/- 0.21, [S/Fe]=+0.07 +/- 0.41, and [Zn/Fe]=-0.10 +/- 0.24. We increase by ten-fold the number of Si I lines detected in BD+44 493, yielding [Si/Fe]=+0.15 +/- 0.22. The solar [S/Fe] and [Zn/Fe] ratios exclude the hypothesis that the abundance pattern in BD+44 493 results from depletion of refractory elements onto dust grains. Comparison with zero-metallicity supernova models suggests that the stellar progenitor that enriched BD+44 493 was massive and ejected much less than 0.07 Msun of Ni-56, characteristic of a faint supernova.

==> anc/MRtab2.txt <==
Title: Detection of Phosphorus, Sulphur, and Zinc in the Carbon-Enhanced
         Metal-Poor Star BD+44 493
Authors: Roederer I.U., Placco V.M., Beers T.C.
Table: Atomic Data, Equivalent Widths, and Abundances Derived from Individual
         Lines
================================================================================
Byte-by-byte Description of file: datafile2.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label    Explanations
--------------------------------------------------------------------------------
   1-  5 A5     ---     ID       Species
   7- 13 F7.2   0.1nm   Wave     Wavelength in Angstroms (1)
  15- 18 F4.2   eV      ExPot    Excitation potential in eV
  20- 24 F5.2   [-]     log(gf)  Log of degeneracy times oscillator strength
  26- 29 F4.2   [-]   e_log(gf)  Uncertainty in log(gf)
  31- 31 I1     ---   r_log(gf)  Reference for log(gf) (2)
  33- 37 F5.1   0.1pm   EW       ? Equivalent width in milli Angstroms
  39- 39 A1     ---   l_logeps   ? Limit flag for log epsilon abundance
  41- 45 F5.2   [-]     logeps   Log epsilon abundance
  47- 50 F4.2   [-]   e_logeps   ? Uncertainty in log epsilon abundance
--------------------------------------------------------------------------------
Note (1): Air wavelengths are given for lambda > 2000 Angstroms and vacuum
         values below.
Note (2): Literature reference for log(gf) value
         1 = NIST
         2 = Bergeson & Lawler (1993)
         3 = Wood et al. (2014)
         4 = Fedchak & Lawler (1999)
         5 = Roederer & Lawler (2012)
--------------------------------------------------------------------------------
Mg I  2025.82 0.00 -0.95 0.03 1 208.4    4.23 0.50 
Si I  1874.84 0.78 -0.77 0.30 1 107.7    4.05 0.46 
Si I  1977.60 0.00 -1.31 0.05 1  91.9    3.75 0.37 
Si I  1979.20 0.01 -1.29 0.05 1  90.9    3.72 0.37 
Si I  1980.62 0.01 -1.44 0.05 1  88.4    3.82 0.38 
Si I  1983.23 0.01 -1.19 0.05 1  95.0    3.68 0.36 
Si I  1986.36 0.03 -1.19 0.05 1 108.3    3.88 0.35 
Si I  2082.02 0.78 -1.90 0.30 1  55.7    4.04 0.57 
Si I  2084.46 0.78 -1.90 0.22 1  60.1    4.20 0.53 
Si I  2122.99 0.78 -1.14 0.05 1  64.6    3.56 0.47 
Si I  2124.12 0.78  0.15 0.05 1 136.8    3.46 0.35 
P I   1858.90 1.41 -0.22 0.12 1  29.7    1.16 0.37 
P I   2136.18 1.41 -0.11 0.12 1  39.4    1.26 0.42 
P I   2149.14 1.41 -0.36 0.12 1  31.1    1.18 0.33 
S I   1807.31 0.00 -0.32 0.09 1 200.1    3.08 0.90 
S I   1820.34 0.05 -0.59 0.09 1 156.5    3.16 0.56 
S I   1826.24 0.07 -1.07 0.12 1 126.6    3.44 0.41 
Ti II 1910.61 0.00 -0.38 0.02 1  36.1    1.24 0.28 
Ti II 1910.95 0.00 -0.41 0.02 1  41.2    1.53 0.31 
Cr II 2061.58 0.00 -0.33 0.03 2  78.3    1.92 0.28 
Cr II 2065.50 0.00 -0.51 0.03 2  76.6    2.06 0.28 
Fe I  2132.02 0.00 -1.33 0.09 1  35.8    3.17 0.38 
Fe I  2145.19 0.05 -1.56 0.12 1  45.1    3.84 0.46 
Fe I  2153.01 0.09 -1.62 0.12 1  32.1    3.41 0.34 
Fe II 2007.44 1.67 -1.55 0.22 1  37.2    4.10 0.35 
Fe II 2010.70 2.58 -0.40 0.22 1  35.2    3.78 0.34 
Fe II 2013.26 1.72 -1.48 0.22 1  26.0    3.61 0.32 
Fe II 2015.49 1.70 -1.07 0.22 1  41.1    3.83 0.37 
Fe II 2017.09 1.72 -1.44 0.22 1  34.1    3.89 0.34 
Fe II 2018.78 1.96 -0.72 0.22 1  35.2    3.47 0.34 
Fe II 2020.75 1.67 -1.05 0.09 1  39.1    3.68 0.30 
Fe II 2032.41 2.03 -0.78 0.22 1  36.9    3.67 0.35 
Fe II 2066.01 2.34 -1.23 0.22 1  17.0    3.65 0.32 
Fe II 2067.91 2.64 -0.80 0.22 1  20.8    3.67 0.32 
Fe II 2078.16 1.96 -1.74 0.09 1  24.5    4.05 0.25 
Fe II 2080.24 2.03 -1.13 0.22 1  34.0    3.86 0.33 
Co II 2011.52 0.00 -0.48 0.03 1  52.4    1.94 0.35 
Co II 2022.35 0.12 -0.49 0.05 1  40.6    1.45 0.30 
Co II 2027.04 0.20 -0.57 0.05 1  40.0    1.58 0.30 
Co II 2063.79 0.20 -1.05 0.09 1  42.5    2.16 0.31 
Ni I  1976.89 0.03 -0.24 0.12 1  48.6    2.47 0.49 
Ni I  2014.24 0.21 -0.55 0.12 1  25.6    1.99 0.30 
Ni I  2147.78 0.11 -1.03 0.02 3  29.4    2.45 0.30 
Ni II 2080.85 1.32 -1.68 0.12 1  18.0    2.51 0.26 
Ni II 2128.58 1.25 -0.89 0.04 4  35.7    2.29 0.26 
Ni II 2131.26 1.04 -1.37 0.06 4  22.6    2.06 0.24 
Zn II 2062.00 0.00 -0.29 0.03 2  46.3    0.58 0.32 
As I  1972.62 0.00 -0.63 0.05 5       < -0.21       
Se I  1960.89 0.00 -0.43 0.08 5       < -0.07       
Se I  2062.78 0.31 -1.20 0.09 5       <  0.59       
Se I  2074.78 0.00 -2.26 0.03 5       <  1.20       

